Neutrino mass generation in asymptotically safe gravity

There exist several distinct phenomenological models to generate neutrino masses. We explore, which of these models can consistently be embedded in a quantum theory of gravity and matter. We proceed by invoking a minimal number of degrees of freedom beyond the Standard Model. Thus, we first investigate whether the Weinberg operator, a dimension-five-operator that generates neutrino masses without requiring degrees of freedom beyond the Standard Model, can arise in asymptotically safe quantum gravity. We find a negative answer with far-reaching consequences: new degrees of freedom beyond gravity and the Standard Model are necessary to give neutrinos a mass in the asymptotic-safety paradigm. Second, we explore whether the type-I Seesaw mechanism is viable and discover an upper bound on the Seesaw scale. The bound depends on the mass of the visible neutrino. We find a numerical value of $10^{14}\, \rm GeV$ for this bound when neglecting neutrino mixing for a visible mass of $10^{-10}\, \rm GeV$. Conversely, for the most ``natural" value of the Seesaw scale in a quantum-gravity setting, which is the Planck scale, we predict an upper bound for the neutrino mass of the visible neutrino of approximately $10^{-15}\, \rm GeV$. Third, we explore whether neutrinos could also be Pseudo-Dirac-neutrinos in asymptotic safety and find that this possibility can be accommodated.

==> anc/RG_Equations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     76238,       1885]
NotebookOptionsPosition[     72268,       1813]
NotebookOutlinePosition[     72716,       1830]
CellTagsIndexPosition[     72673,       1827]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Explicit beta functions", "Title",
 CellChangeTimes->{{3.9164721769895763`*^9, 3.9164721923742943`*^9}, {
  3.955179737163804*^9, 3.955179760071369*^9}, {3.955179895145467*^9, 
  3.955179900394046*^9}},
 FontSize->36,
 FontWeight->"Bold",ExpressionUUID->"8dd9d84f-4bd0-45fc-a570-a88444b762d3"],

Cell[TextData[{
 StyleBox["Notation:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\n\n",
  FontWeight->"Bold"],
 Cell[BoxData[GridBox[{
    {
     RowBox[{
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"gYcoupl", "\[Rule]", 
         RowBox[{"Hypercharge", " ", "coupling"}]}], ";"}]}], "\n", 
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"g2coupl", "\[Rule]", 
         RowBox[{
          FormBox[
           SubscriptBox[
            RowBox[{"SU", "(", "2", ")"}], "L"],
           TraditionalForm], "coupling"}]}], ";"}]}], "\n", 
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"g3coupl", "\[Rule]", 
         RowBox[{
          FormBox[
           SubscriptBox[
            RowBox[{"SU", "(", "3", ")"}], "c"],
           TraditionalForm], "coupling"}]}], ";"}]}]}], 
     RowBox[{
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["Yt",
          IgnoreSpellCheck->True], " ", "\[Rule]", 
         RowBox[{
          RowBox[{"Yukawa", " ", "coupling"}], "-", 
          RowBox[{"quark", " ", "top"}]}]}], ";"}]}], "\n", 
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"Yb", "\[Rule]", 
         RowBox[{
          RowBox[{"Yukawa", " ", "coupling"}], "-", 
          RowBox[{"quark", " ", "bottom"}]}]}], ";"}]}], "\n", 
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"Y\[Tau]", "\[Rule]", 
         RowBox[{
          RowBox[{"Yukawa", " ", "coupling"}], "-", "tauon"}]}], ";"}]}], 
      "\n", 
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"Y\[Nu]\[Tau]", "\[Rule]", 
         RowBox[{
          RowBox[{"Yukawa", " ", "coupling"}], "-", 
          RowBox[{"neutrino", " ", "tauon"}]}]}], ";"}]}]}], 
     RowBox[{
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"mR", "\[Rule]", 
         RowBox[{"Right", "-", 
          RowBox[{"handed", " ", "Majorana", " ", "mass"}]}]}], ";"}]}], 
      "\[IndentingNewLine]", 
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"\[Zeta]H", "\[Rule]", 
         RowBox[{
         "Coupling", " ", "associated", " ", "with", " ", "Weinberg", " ", 
          "operator"}]}], ";"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"mH2", "\[Rule]", 
         RowBox[{"Higgs", " ", "mass"}]}], ";"}]}], "\n", 
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"\[Lambda]H", "\[Rule]", 
         RowBox[{"Quartic", " ", "Higgs", " ", "coupling"}]}], ";"}]}]}], 
     RowBox[{
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"G", "\[Rule]", 
         RowBox[{"Newton", " ", "coupling"}]}], ";"}]}], "\n", 
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"\[CapitalLambda]", "\[Rule]", 
         RowBox[{"Cosmological", " ", "constant"}]}], ";"}]}]}], 
     RowBox[{
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"ND", " ", "\[Rule]", " ", 
         RowBox[{"Number", " ", "of", " ", "Dirac", " ", "fermion"}]}], 
        ";"}]}], "\[IndentingNewLine]", 
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"NV", " ", "\[Rule]", " ", 
         RowBox[{"Number", " ", "of", " ", "Vector", " ", "Fields"}]}], 
        ";"}]}], "\[IndentingNewLine]", 
      RowBox[{"\[Dash]", " ", 
       RowBox[{
        RowBox[{"NS", " ", "\[Rule]", " ", 
         RowBox[{"Number", " ", "of", " ", "Scalar", " ", "Fields"}]}], 
        ";"}]}]}]}
   },
   GridBoxDividers->{
    "Columns" -> {False, {True}, False}, "Rows" -> {False, {True}, False}}]],
  ExpressionUUID->"1e359f8d-e8a7-455d-9edc-6ccb16e2a56d"],
 "\n\n** All couplings are dimensionless."
}], "Text",
 CellChangeTimes->{{3.955181998166916*^9, 3.955182055865486*^9}, {
  3.955183002026857*^9, 3.955183106221635*^9}, {3.9551833903718987`*^9, 
  3.955183560973164*^9}, {3.955183662586721*^9, 3.955183693131991*^9}, {
  3.95518399134251*^9, 3.955184006476245*^9}, {3.955184067460835*^9, 
  3.9551842132063704`*^9}, {3.95518424333377*^9, 3.9551842760223703`*^9}, {
  3.9551843225152197`*^9, 3.9551843340276613`*^9}, {3.9551844213189917`*^9, 
  3.955184449262589*^9}, {3.955184485756365*^9, 3.955184505764311*^9}, {
  3.955184540001931*^9, 
  3.9551846048185663`*^9}},ExpressionUUID->"5b18c767-a780-4871-bea6-\
d644cbce02f9"],

Cell[CellGroupData[{

Cell["\<\
Scenario without right-handed neutrinos [with Weinberg operator]\
\>", "Chapter",
 CellChangeTimes->{{3.9164721769895763`*^9, 3.9164721923742943`*^9}, {
  3.955179737163804*^9, 3.955179802399178*^9}, {3.9551799051901712`*^9, 
  3.955179957660798*^9}},
 FontSize->36,
 FontWeight->"Bold",ExpressionUUID->"3ebfe52e-4217-434f-967b-56c4e0fc4e6f"],

Cell[CellGroupData[{

Cell["Gauge couplings:", "Section",
 CellChangeTimes->{{3.916472311511814*^9, 3.916472314335387*^9}},
 FontWeight->"Bold",ExpressionUUID->"08f59882-29a4-41a0-ab28-228ca53e9a92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]gYcoupl", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["gYcoupl", "3"]}], 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          SuperscriptBox["gYcoupl", "3"], 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "4"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", "G", " ", "gYcoupl"}], 
          RowBox[{"6", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}], 
            "2"]}]], "+", 
         FractionBox[
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"\[LeftSkeleton]", "2", "\[RightSkeleton]"}], " ", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
         FractionBox[
          RowBox[{"G", " ", "gYcoupl", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]gauge"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"9", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "+", 
              RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
         
         FractionBox[
          RowBox[{"2", " ", "G", " ", "gYcoupl", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"9", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 10:39:26\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 10:39:26", "Tooltip"]& ],
    Uncompress[
    "1:eJzdVc0OwUAQbrWUcPIG3kDqxLEXjo24SByUtM0kpWI1Ht1BWTtbRFfpNkRw2exkJt/\
fbNPWLBx6VUVRiM4OO4iIp2FVZscIFi7xSljixNDZQLh0AsAeNNiR9LC0w627Jga7+\
eN5GK0C0DL6WNoAR0qpp+\
exqMgyLc6SlBc3HIbg2GJgQozMT0RVpKzzKcTt32p5gEvvKQWFWUnV2W3Sa3cs03ci3wVsS0CpKShu\
ghsjlTNe10qMGlJGmy8azbTxfWHkbn3Ppriy3906ldo6N1r7+\
63LhUHfEYag7oBKJPKRylBPQe9S5Ilx/rIFKGFGnvjKRDOY4nTEYhv/FsW/u+\
PHnuMPR4kQJ5ZW8hI="]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.955181966229224*^9, 3.955181979288766*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9fd45b2e-b717-40a0-b205-477760e959f4"],

Cell[BoxData[
 RowBox[{"\[Beta]g2coupl", "=", 
  InterpretationBox[
   TagBox[
    TooltipBox[
     PanelBox[
      TagBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["g2coupl", "3"]}], 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
        FractionBox[
         SuperscriptBox["g2coupl", "3"], 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "mH2"}], ")"}], "4"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", "G", " ", "g2coupl"}], 
         RowBox[{"6", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}], 
           "2"]}]], "+", 
        FractionBox[
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
        RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"\[LeftSkeleton]", "2", "\[RightSkeleton]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[LeftSkeleton]", "6", "\[RightSkeleton]"}], "2"]}], 
         RowBox[{"9", " ", 
          RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}]}]], "-", 
        FractionBox[
         RowBox[{"G", " ", "g2coupl", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Beta]gauge"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Beta]gauge", "2"]}], 
         RowBox[{"9", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[LeftSkeleton]", "6", "\[RightSkeleton]"}]}], "+", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "g2coupl", " ", 
          SuperscriptBox["\[Beta]gauge", "2"]}], 
         RowBox[{"9", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]gauge", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
       Short],
      FrameMargins->Small],
     "\"Fri 2 May 2025 10:39:34\"",
     TooltipStyle->"TextStyling"],
    Annotation[#, "Fri 2 May 2025 10:39:34", "Tooltip"]& ],
   Uncompress[
   "1:eJzdU8EOwUAQLa0inJxc/\
YHUiaMLx6ZxdFDSNpO0Klbj0x3QtbNFdJVuQwSXzc7O9L15b6adeWi5NUVRiMYO04+\
Iq2JUYccEAoe4ZQyxwrI3EC5tH/\
aUUmizlySHpWa4ddakym6esQijlQ9qRh5DEyBm37taHkuJBTArzpKEFzUchmBZMDbggMxPmtLzmsIc\
8CrEHd328gCX3lMKHWY51WC36aDbGxqeHXkOYFoCqpSC4iK4MKKf8frDRGhVSmjrRaGZMr7PjNyp84\
VXf3rqVGrqXGj976cuZwZ9hxlCd0fsRMIfKQ+1FPQuRZ4I55stQAk18sRXJprBdEhbLKabGBb+7+\
KPreMPW4kQJ/X89Nk="]], ";"}]], "Input",
 GeneratedCell->False,
 CellAutoOverwrite->True,
 CellLabelAutoDelete->False,
 CellChangeTimes->{3.955181974733939*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"d88159a3-dae3-491c-9c2d-ed01b0913e11"],

Cell[BoxData[
 RowBox[{"\[Beta]g3coupl", "=", 
  InterpretationBox[
   TagBox[
    TooltipBox[
     PanelBox[
      TagBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", 
           SuperscriptBox["g3coupl", "3"]}], 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
        FractionBox[
         RowBox[{"5", " ", "G", " ", "g3coupl"}], 
         RowBox[{"6", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox["\[Beta]gauge", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", "G", " ", 
          RowBox[{"\[LeftSkeleton]", "7", "\[RightSkeleton]"}], " ", 
          SuperscriptBox["\[Beta]gauge", "2"]}], 
         RowBox[{"18", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], 
           "2"]}]], "-", 
        FractionBox[
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
        FractionBox[
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
        FractionBox[
         RowBox[{"G", " ", "g3coupl", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[LeftSkeleton]", "6", "\[RightSkeleton]"}]}], ")"}], 
           "2"], " ", 
          SuperscriptBox["\[Beta]gauge", "2"]}], 
         RowBox[{"9", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[LeftSkeleton]", "6", "\[RightSkeleton]"}]}], "+", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", "G", " ", "g3coupl", " ", 
          SuperscriptBox["\[Beta]gauge", "2"]}], 
         RowBox[{"9", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]gauge", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
            RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
       Short],
      FrameMargins->Small],
     "\"Fri 2 May 2025 10:39:46\"",
     TooltipStyle->"TextStyling"],
    Annotation[#, "Fri 2 May 2025 10:39:46", "Tooltip"]& ],
   Uncompress[
   "1:eJxTTMoPSmNnYGAoZgESATmlxWnMIB4rkAjJzE0tTmMCcTmARFBiSWZ+XmJO5s////\
9nCgBFIHIgpQH55alFxSBz0o2T80sLcjKZsciDuAGZmf+A+tPYCNkCkssEq2IEEu7IhuMw9z/\
IXFQpCBfmNayO4gayYqwMjJ2M0hNL01MzQdJEGMWIYhTYE2CPFbNBzbN0gniUnSiPClHoUazeGHyBQ\
TDWf4PSFvOQjvX/RMU62KOcwz7WiQuM/9QIDDTX/QW5hIjwISoMWVCM/\
o5iOcTj4JSNZhSaGuIthtv0H4tNf1CDGF2aB8QlOd/9o1tyHMJBCTICANf20fo="]], 
  ";"}]], "Input",
 GeneratedCell->False,
 CellAutoOverwrite->True,
 CellLabelAutoDelete->False,
 CellChangeTimes->{3.955181986054118*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"3c719fa4-be80-4064-b402-de2515bb11b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Yukawa couplings", "Section",
 CellChangeTimes->{{3.9164723440046988`*^9, 3.91647234890823*^9}},
 FontWeight->"Bold",ExpressionUUID->"0fbfa704-cec7-4781-bd53-358adc73fee9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]Yt", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"\[LeftSkeleton]", "45", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}], " ", 
           "\[Beta]gauge"}], 
          RowBox[{"5", " ", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}]}]], 
         "+", 
         FractionBox[
          RowBox[{"G", " ", "Yt", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"40", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"G", " ", "Yt", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 10:59:38\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 10:59:38", "Tooltip"]& ],
    Uncompress[
    "1:eJztWTtPwzAQbps+gkCCASRGurEgoZYFxjLAGFUskVhalFaWWoJIK1b+\
KzsTUiUEBJ9DihLZObdO28QNg2Xjx91939354jb7bnfQLJVKXpU21mjqDaDj1WhzR8aON6jA0KRNtz\
ch7mNvRHz6R+DfwRwstdwX59lr0N6w/eBOn0bceRhahPzQ/\
axvTySFHYuE2QsJq2HCZiDsVSSsJRQWDEMESRlGBm3Gty2mQBq6fSfqJgZiHbqtAjc/\
w7hJ6oY6N5xHDpKdlzdl95nG0hiwIDpJ1TdSU4tjvgL0EmoZK2NlwrZK0r4GOmT1KUsYHKLHCSL7/\
uq8fX0RBFEdE3YWCvNA7I1ApC8UGQPJ4Ki9S3ugU6c17E2HDlOM5zgcvP9XMP0D0+t/\
5112AqwbmI37ijZyLcgeDijXhiIOMcUglUtBU41sm0UsDuxhqseOiq2R52QuyedI+ooiF5/\
eg2EcWDO65hOO4CIYZof07v2CjIWjnaXPqsjLl7zMCh6Sg4LDA2wgtTkPIcoFHxuKiyPg41QUF+\
kBK4ZID6BRx59/kGcrAenOyw7Gywfwkt2EpDs/\
aIJ6A34sUdysLPNvxe2AJq18VE1bwRX6UAOZjpgKgZJjhHypL112BS/lzct9i+UdUDQ3w5O/\
2t1ZAMsF9n1DRUnegUVTAPsR5FCUAjgIaVx/ybkiKwEqIsTUY1t3gNEaSz3WC6Az9fSkO9BokmUpQ+\
FNSfd6Xi7xrrla3QbQfwFz8csY"]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.955183178513386*^9, 3.955183182092022*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2f83e024-6d02-4686-a262-0418997ff8cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]Yb", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["g3coupl", "2"], " ", "Yb"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
         RowBox[{"\[LeftSkeleton]", "44", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"G", " ", "Yb", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"40", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"G", " ", "Yb", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 10:59:58\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 10:59:58", "Tooltip"]& ],
    Uncompress[
    "1:eJztWT1PwzAQDU2/EEgwgMRINxakqmWBsQwwRhVLJJYWtZWlliDcipX/\
ys6EVAkBweeQokR2Lo3TNnHDYMXYzt29d/\
dySRt9pztsGIZBy2ywxjM6hAtaYcMdmQzosATTOhu6vSlxHntj4rI/Av/\
21mCr5bwMnmmNXY3aD87saSxch6lFyA87z6/tPm5sh01IU2bMXspYBTM2h8heZcZaUmPe1EeQ+\
0xNNkxuW9yBNHz7jvRNDsQ6fFsFbm6GcYvpm4n5BhvIYXTyipbsPj+KVw83cJpqUqj7gwTsoyeyM/\
WYQknnEpVu3Km5JQg/\
hVyLcCuexiZjBYrIvr9qtq8vPGNVzNi5b4yC2RuJSVdqMoSVKXB7j12BT53WqDcbDbhjIhwFsP/\
v4P57oVf/7nfZ8ZKkhsV4oBijMILs4YBybSriEHIMpDwWNOXAsXkgYi8e7nroVqE98TlZWHIFlr6Cy\
IWX92EaBrYe3PMJtxAi6ItEes/\
9goylq53LZ1mW5Qm1veAhuigEPMABUlnw4KNc8LGhujgGPs5kdZEesHKI9AAaTfzFC3m2BEh3XnYxX\
j6Al+wKku78oAL1BvxYsrpZmfJvxdMBFa18dE1bwRX63QKUjtQVCiXHCLmx3nT5IzhRNid7F8s7oKg\
2nxiqzXwBrBDY9w01JXkHFpUA/iPIkUwCBAhp3H/\
FS0XeApRkiKnXtu4Aoz2Weq0XQGfq05PuQKMiyyVD4ZuS7v18POFdc7e6DaD/Ak/BxRk="]]}], 
  ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.955183198917924*^9, 3.955183201902566*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"bf67541b-2ba9-418b-a27e-47c301400062"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]Y\[Tau]", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"\[LeftSkeleton]", "39", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
          RowBox[{"5", " ", 
           RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}]}]], "+", 
         FractionBox[
          RowBox[{"G", " ", "Y\[Tau]", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"40", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"G", " ", "Y\[Tau]", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:00:09\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:00:09", "Tooltip"]& ],
    Uncompress[
    "1:eJztWTtPwzAQTklfCCQYQGJCsLEgocICYxlgjCqWSiwtaipLLUGkFSv/\
lZ0JqRKiGJ9DShPsnpukbeJmseL6cXffd3c+\
u8dtp2EfGobhFllj9YauDR9uiTV3pN9x7Q3oVlnTaA2I89jqkTGllOyyX7wxmGo5L51nt8K+us0HZ/\
jUIxuCcehahHyz9Xxu8/7q7Pz6wi5hEkcg8VUmsSaV6HV9y0gBeiZr+\
rc1rkViCo5nKiiHZGkKLgJBmnYE51EQ9XrYVOj1UzuKhpptrvaShA3+\
CzMxYYUIwqYEcGUVTTpKNARQpcqYUqe+\
6S7IvZHIomFnmWmBKUByi33B2nqt2xp2O5wkkXsKwPibwY3wPLf8u99l3QOighm6k4ShQjPSBwbKup\
kEGCHtIH8p4VMMLBsFzPaM4vqHtgrNUSdmIokKJH0F4QsPb0M3jG41OOcTthDC6AdxcsdezoiQETT4\
eYIvyvw94gmak6EQHgIyYAEpTcjwoc5JWWWE7AMpJ7IISRhdOU56oI2GAAjykEhfPtKdnE2MnA8gJ+\
X5SXeS0Hz1BiRZsgha7GmwFicGmsMyVFOtBWHoAxMkPlKNGzIZhokq3Y352RzJr2Nc3LKOKpqvD4y4\
RX+Orhzd91WWLFlHF80I/K+DPVlGkMGkcYmm5pS8QIh0yZkj1HVHGS3D4od+\
jrY62kt9u9IdbTTx8gwS91FK9+JfLRmvoqpdB+R/AG0ngG4="]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.955183209989159*^9, 3.955183214713719*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"af5b3a30-8329-4c96-a33e-174479a430bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Higgs mass parameter and quartic coupling", "Section",
 CellChangeTimes->{{3.9164723440046988`*^9, 3.916472378764111*^9}},
 FontWeight->"Bold",ExpressionUUID->"3fa82b8e-90ef-4732-8d38-be5097941a2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]mH2", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"9", " ", 
            SuperscriptBox["g2coupl", "2"]}], 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["gYcoupl", "2"]}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["Yb", "2"]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], 
          RowBox[{"8", " ", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]], "+", 
         RowBox[{"\[LeftSkeleton]", "33", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"G", " ", "\[Beta]gauge", " ", "\[Lambda]H"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], 
            "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}]}]], 
         "-", 
         FractionBox[
          RowBox[{
          "12", " ", "G", " ", "mH2", " ", "\[Beta]gauge", " ", 
           "\[Lambda]H"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"G", " ", 
           SuperscriptBox["\[Beta]gauge", "2"], " ", "\[Lambda]H"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:01:01\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:01:01", "Tooltip"]& ],
    Uncompress[
    "1:eJztWLFOwzAQTUubRAKJL2DgD1BhgQmVgY5VxRKJpUVNZKklCKfix5G6AMZnt5Gc2HHqulG\
bZIli+3zv7t35fMn1LJ6EV47j4B59jBcrHJ7BqE8fL2g5x2EXhj59TKYJit+\
nC7QmhKBHOsPXQHQcf80/sUffosFbvPpYoK5kHYZjhP7ofj3KbyFKYAkFBJCv0SJZCmYc+\
3AASUmAjgEAUBi8PtzcPt1xFFeHcgkobBrwnjGYtRwNFJgkj8mH2yRjtGQ3n9M3MGo4iKaraM7gSqj\
qCKqYA8xp7G703Q85CZ7Oyf6+TkpdOD4ixGgzEyyFFQ5tKRJ6wra1oJhbxYzMqMrIlGc/RSISpB+\
Ro+zyBQyLcwl9gwpGYdamDaMlMgG2p+\
Ky5GqjoIkCSaNQWSI3gmZXImMz2VV3oCJSJ0ynTAUr0d4Wfjji/mlbI8mVb8hxzoC+\
zgDTDrAyA02bx5NmsODOOA4GdzFQewj27NwrAksMwGx09AKiLyDab1Z2rN/NbFaEiGg/\
RVgOsGlZoNrO0WYwfIl8URfZsn9A9omqOFXPupq/\
ukfh9ApS446N9o8dgJoFrFmfYwWs2mauxgUlx6Sy5zS4VFtayzeOVR37uhfcLPP/0rvDjw=="]]}],
   ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.9551832615434427`*^9, 3.955183265706805*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"d9701c6b-a6aa-4da9-bd93-0f31ee0b889d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]H", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox["g2coupl", "4"]}], 
          RowBox[{"128", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g2coupl", "2"], " ", 
           SuperscriptBox["gYcoupl", "2"]}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         RowBox[{"\[LeftSkeleton]", "58", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Lambda]H", "2"]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "3"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:01:34\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:01:34", "Tooltip"]& ],
    Uncompress[
    "1:eJztWD1PwzAQTb+LQELiF8CGmFBBSDChMsBYVSyRWFrUFEuFItKKtT+\
Nn8LIhNgYoA05py3YOdeOSdI2yRLVtXPv7t2zfbm9dr9pHRiGYRfdR6M3tK0CjEru45rcd2wrD8Oq+\
2i2BqT/0OqRDXdARu7Dm4Oljf5z58muuL+6tdv+8LFHisg8DBuETBzHsYoyFHCDnEtQ8qJ5Uzz/\
1wtprIWFsZpqsUpRxu4qUpVYQabMtocdHcBAEcDRAAAKzZuzw6OLY0WUHGRDxjY3teX+\
ApD6yRSKaqLEQJG7nN8mgF2iCgI/769q2Jw3nO0lKh/+\
7c2ZQ7Vua9jtUCuY55ypHGPKcxvesstTe6d1mmarzK75QFzQCg11fOXD348sfESHKxA+J+\
zXiX9HhCFswFISRJF57ZMJ1HORJowzxa1RV+IcyUGQvlnC+Gk4KWRyMt51+\
JRLBWzMl8vlkFr6N3R2M7IPF9HvZPQL6H9BSI7zNEkF5xVO8mOdE2dpkk9Firht8YqUnUvdFth9s+\
6cc4WNsaNzFAW8iMfItlhjHicIj6OvGI4XrKBZdx65M2Ck9QX5fx6Tft4imvVeYRoDEBLZRYiWNIuC\
kg3DaZ+Bmqbx16/\
kDo4XOijuVsXmYBQMIlXFajEYxEG1hmXA5hQMzTZ1OyawgQaYTtvtb3PPh1iWIW4DIv2bnqECXHnVq\
tyBkZtS6cD4RFORBVrSDTTKblxEZHA3ZuH/6U3Dd7iPxiq7/lBIo/\
qHhuq1kmVEQdhoMjRvoYxwlS3wBvOU9RmnGfvxsT+\
Zs7901sX8JS8LXJvQEWUhfDGnTvAs1Sui9SwpzPpHof41yyCk97coa2tMrSMp1IVHS4hVZJLo45T5W\
6BrVCcZjbP1+TmN4dGX4HrBR2eYNXNGa+AyLLxNnvSb3kexWjM0vOtd1M6c+kORfgAerY3o"]]}], 
  ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.955183294221278*^9, 3.955183297930778*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"7bec95dd-ffef-441a-a089-e36efd434677"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Weinberg operator quartic coupling", "Section",
 CellChangeTimes->{{3.9164723440046988`*^9, 3.916472378764111*^9}, {
  3.919946406013701*^9, 3.91994641440543*^9}},
 FontWeight->"Bold",ExpressionUUID->"756216c1-9df1-46f2-818f-24bf5f59e863"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[Zeta]\[Tau]", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{"\[Zeta]\[Tau]", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g2coupl", "2"], " ", "\[Zeta]\[Tau]"}], 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         RowBox[{"\[LeftSkeleton]", "46", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"\[Zeta]\[Tau]", " ", "\[Lambda]H"}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "3"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:02:08\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:02:08", "Tooltip"]& ],
    Uncompress[
    "1:eJztWj1PwzAQTb+LQIIBdmBiQaoKQoIJlYGOUcVSiaVFbWWpJYi04s+\
ysfAPulCC70KCktq5JHVKm2Sx4jjx3b13d/Y5OekbneGppmlmmTf6eGaae/\
zi8aZx0bqC9u5yCCNmhTcPbDIwh0Xo1nnT6U2Z8dwbsxLvsGPe2GPwqG68DV7NGr8aNZ+\
M2cuYFQXj0NUZ+7YsS7nYbkyxFUrsnL/\
GbqNba3cdmFkBemDCpN1EVdRquQjUUg7OerVMAktrK7CMrGW4cKgHu7toqNtH3dcpcRpXYiGGRCCpa\
wuQiCUdAMhiB0qDJSktBeCs4IbRtaxSWp4DhYClCYrcS4QL9PKZURJ4wa6jTXPUm40GqCJOtawnCdH\
fE2iJHZXV32muWzY8Ncra/bjWCm3ZAkRI/kuK+\
IekLDSPtKzsmWfukWRbhkb45vY9E54uV5IlkPTlxdA/\
DKZEdzrMkkUZxDHTQc6InJE6xQi8xSouIw7eOTP/\
HitHwMyZLFZUQOy7mXrIvcFgLzYbkoeyRsUO5f2fsGXcxLyUNabIPPUBTOkuU+ohD2N86mkgF/\
JN21rlrPEpyMoY8iBWxmTwpBkraznR4AIgBsXxW4GXBbn5ItjNU48vWf/\
iKU2sDBJwopQJaMk1sqGtWmXlEBMQvye9YUw9xGSCwG8ih7IE4cEqQ7tkAXbKE2jW4CR3u6tHew55R\
MgTPynMHORkwsWaLs4RYOaqrXB7hMR2uDn8YYpddOeypqpqE/6NgB+C8Uar/QMtAPW2"]]}], 
  ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.955183329005289*^9, 3.955183334529056*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"6c97c964-86a5-4282-a6aa-45d5b861b31c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scenario with right-handed neutrinos and Majorana mass", "Chapter",
 CellChangeTimes->{{3.9164721769895763`*^9, 3.9164721923742943`*^9}, {
  3.955179737163804*^9, 3.955179802399178*^9}, {3.9551799051901712`*^9, 
  3.955179952716902*^9}},
 FontSize->36,
 FontWeight->"Bold",ExpressionUUID->"0b3d8825-dc87-41c8-8cc1-e624b6187104"],

Cell[CellGroupData[{

Cell["Gauge couplings", "Section",
 CellChangeTimes->{{3.916472311511814*^9, 3.916472314335387*^9}, 
   3.921841353304812*^9},
 FontWeight->"Bold",ExpressionUUID->"5f637a72-b13f-44e8-a9b3-bd0658513106"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]gYcoupl", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["gYcoupl", "3"]}], 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          SuperscriptBox["gYcoupl", "3"], 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "4"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", "G", " ", "gYcoupl"}], 
          RowBox[{"6", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}], 
            "2"]}]], "+", 
         FractionBox[
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"\[LeftSkeleton]", "2", "\[RightSkeleton]"}], " ", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
         FractionBox[
          RowBox[{"G", " ", "gYcoupl", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]gauge"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"9", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "+", 
              RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
         
         FractionBox[
          RowBox[{"2", " ", "G", " ", "gYcoupl", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"9", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:06:51\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:06:51", "Tooltip"]& ],
    Uncompress[
    "1:eJzdVc0OwUAQbrWUcPIG3kDqxLEXjo24SByUtM0kpWI1Ht1BWTtbRFfpNkRw2exkJt/\
fbNPWLBx6VUVRiM4OO4iIp2FVZscIFi7xSljixNDZQLh0AsAeNNiR9LC0w627Jga7+\
eN5GK0C0DL6WNoAR0qpp+\
exqMgyLc6SlBc3HIbg2GJgQozMT0RVpKzzKcTt32p5gEvvKQWFWUnV2W3Sa3cs03ci3wVsS0CpKShu\
ghsjlTNe10qMGlJGmy8azbTxfWHkbn3Ppriy3906ldo6N1r7+\
63LhUHfEYag7oBKJPKRylBPQe9S5Ilx/rIFKGFGnvjKRDOY4nTEYhv/FsW/u+\
PHnuMPR4kQJ5ZW8hI="]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.955183611442309*^9, 3.955183615132222*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"59a09c04-00ac-4491-b4b6-67f2fb9be028"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]g2coupl", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["g2coupl", "3"]}], 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
         FractionBox[
          SuperscriptBox["g2coupl", "3"], 
          RowBox[{"96", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "4"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", "G", " ", "g2coupl"}], 
          RowBox[{"6", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}], 
            "2"]}]], "+", 
         FractionBox[
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"\[LeftSkeleton]", "2", "\[RightSkeleton]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[LeftSkeleton]", "6", "\[RightSkeleton]"}], "2"]}], 
          RowBox[{"9", " ", 
           RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}]}]], "-", 
         FractionBox[
          RowBox[{"G", " ", "g2coupl", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Beta]gauge"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"9", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"\[LeftSkeleton]", "6", "\[RightSkeleton]"}]}], "+", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "+", 
              RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
         
         FractionBox[
          RowBox[{"2", " ", "G", " ", "g2coupl", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"9", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:07:10\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:07:10", "Tooltip"]& ],
    Uncompress[
    "1:eJzdU8EOwUAQLa0inJxc/\
YHUiaMLx6ZxdFDSNpO0Klbj0x3QtbNFdJVuQwSXzc7O9L15b6adeWi5NUVRiMYO04+\
Iq2JUYccEAoe4ZQyxwrI3EC5tH/\
aUUmizlySHpWa4ddakym6esQijlQ9qRh5DEyBm37taHkuJBTArzpKEFzUchmBZMDbggMxPmtLzmsIc\
8CrEHd328gCX3lMKHWY51WC36aDbGxqeHXkOYFoCqpSC4iK4MKKf8frDRGhVSmjrRaGZMr7PjNyp84\
VXf3rqVGrqXGj976cuZwZ9hxlCd0fsRMIfKQ+1FPQuRZ4I55stQAk18sRXJprBdEhbLKabGBb+7+\
KPreMPW4kQJ/X89Nk="]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.955183630294382*^9, 3.9551836489401712`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"e31a0740-24ed-408e-ad21-7825ac16948b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]g3coupl", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["g3coupl", "3"]}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"5", " ", "G", " ", "g3coupl"}], 
          RowBox[{"6", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox["\[Beta]gauge", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", "G", " ", 
           RowBox[{"\[LeftSkeleton]", "7", "\[RightSkeleton]"}], " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"18", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], " ", 
           
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], 
            "2"]}]], "-", 
         FractionBox[
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
         FractionBox[
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
         FractionBox[
          RowBox[{"G", " ", "g3coupl", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"\[LeftSkeleton]", "6", "\[RightSkeleton]"}]}], ")"}], 
            "2"], " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"9", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"\[LeftSkeleton]", "6", "\[RightSkeleton]"}]}], "+", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "+", 
              RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}], "2"]}]], "-", 
         
         FractionBox[
          RowBox[{"2", " ", "G", " ", "g3coupl", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"9", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:07:21\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:07:21", "Tooltip"]& ],
    Uncompress[
    "1:eJxTTMoPSmNnYGAoZgESATmlxWnMIB4rkAjJzE0tTmMCcTmARFBiSWZ+XmJO5s////\
9nCgBFIHIgpQH55alFxSBz0o2T80sLcjKZsciDuAGZmf+A+tPYCNkCkssEq2IEEu7IhuMw9z/\
IXFQpCBfmNayO4gayYqwMjJ2M0hNL01MzQdJEGMWIYhTYE2CPFbNBzbN0gniUnSiPClHoUazeGHyBQ\
TDWf4PSFvOQjvX/RMU62KOcwz7WiQuM/9QIDDTX/QW5hIjwISoMWVCM/\
o5iOcTj4JSNZhSaGuIthtv0H4tNf1CDGF2aB8QlOd/9o1tyHMJBCTICANf20fo="]]}], 
  ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.9551836416284018`*^9, 3.9551836467451687`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"d130a2ba-d952-4f26-82e8-dcb57d8a5731"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Majorana mass", "Section",
 CellChangeTimes->{{3.9164723440046988`*^9, 3.916472388759338*^9}},
 FontWeight->"Bold",ExpressionUUID->"3683cd28-5535-489b-abfb-c8a531bb088e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]mNuR\[Tau]", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", "mNuR\[Tau]"}], "+", 
         RowBox[{"\[LeftSkeleton]", "9", "\[RightSkeleton]"}], "+", 
         RowBox[{"mNuR\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[LeftSkeleton]", "16", "\[RightSkeleton]"}], "+", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "-", 
            FractionBox[
             RowBox[{"3", " ", "G", " ", 
              SuperscriptBox["mNuR\[Tau]", "2"], " ", "\[Beta]gauge"}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], 
                ")"}], "2"], " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}]}]],
             "-", 
            FractionBox[
             RowBox[{"3", " ", "G", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["mNuR\[Tau]", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Beta]gauge", "2"]}], 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  RowBox[{"\[LeftSkeleton]", "5", "\[RightSkeleton]"}], 
                  "2"]}], ")"}], "2"], " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Beta]gauge", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
                RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}], 
           ")"}]}]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:08:34\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:08:34", "Tooltip"]& ],
    Uncompress[
    "1:eJztWM1Og0AQpi3F+pd48ObJNzDVix7rQU+GEC8mJgYTaCYpkojEJ/\
OZfAQvtrgDFt3J4i41tLDAYZPJ7vzs983sLHv8GDr+yDCMyGSDPYsjv4/\
SkA23EHgRJOyLdpgY3MTO/cXJ6eWZv8UtyTTQiOO+QPjkzmCbCZCa7bHhiurnLuzw1XvOxKV/\
QA2ygugDzqaB0XUo2iCaIk7muKtdJqHFyXjqxlMvNUvVTE7tgzOcAWShSEyRNTTMYse5p0Tg6RODtr\
51zyd0eg/Fn2lYoImRjCpEAswmUlUMekuo6+lSZa2oREtGJ26pajoX5ehsMOapCWmjGiAoFZ9+\
Esw1PsbUOEhql/e6n0cCExT1/d8+s70qtSI5XRHWXHA9/\
osT0RQGeMfT6g9lcb1hbh3kubVyJxsI8kzElYIpPmUzghY8f4oN433VzSnl9+YBkLJLOmb3N/\
DvO8gDAxLsIkTrfIdsPDd8n0x/ocVpLYC442lTPJU+\
lWrFjcZ3T7XzDufW2UG6CskrpJFdphX8qb1U9AurprIG1bLXCykPRwjKIeGhIIyOmrU+aszrWSIaN/\
wSvDSxZHTvPGjiC5mjHkY="]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.955183714414687*^9, 3.955183717664859*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"d4644e02-75ff-4fef-9dca-ad91c62e78f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Yukawa couplings", "Section",
 CellChangeTimes->{{3.9164723440046988`*^9, 3.91647234890823*^9}},
 FontWeight->"Bold",ExpressionUUID->"1d1780d9-6ee0-4e7f-8811-c0572a942e00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]Yt", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"\[LeftSkeleton]", "48", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}], " ", 
           "\[Beta]gauge"}], 
          RowBox[{"5", " ", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}]}]], 
         "+", 
         FractionBox[
          RowBox[{"G", " ", "Yt", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"40", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"G", " ", "Yt", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:09:07\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:09:07", "Tooltip"]& ],
    Uncompress[
    "1:eJztWc1PwjAUBwaCH4keNPGo8eLFxIAXPeJBT2YhXpZ4AQOkCTjjWLz6v3r3ZELi1+\
zrHHFLu9etA7YxDk1L177f+\
72PvnWHPbMzOCqVSlaVNvrItgbQsWq0uSXjvjWowLBBm053QsyH7og49Efgb3cOHtXN5/\
6TVae9YevetB9H3HkY6oT80PWsb0wkhe2LhBmRhNUwYVMQ9iIS1hQKc4ceg6QMI4024+\
smA5AEtu9QbGIiFoFtHrw5KeZNEhvq3LAf2Ql3Xt6U0WOIpTlgQXSQqG8kBoujvgL1ErDWMFiffo+\
Z4eCJ3gBYN3bn7uK0dXkm6UcSm0SlH7Yw/\
FtIm4F5ISdCYiKPaKEQ5Nrc4mfClkoG6AICRxZPWUJhjz1OujP+\
uykaByeeMAvEXglEOkKRAZI0DuxN2gNM7eawaw/7QgcKdUWG31V97W+/\
87bLdR3TcVtRR64G6eMBtbWmyEMAGBy6UtRUfcumPo1dfRj0wFaBZ+RtIsjlrqQvP3PB6S0YBolt+\
J/5gC24DHrZIbkKrTBG5Ghn6bMq8vKYZUdhh/\
Cg4NgBFpDazA4ey4U9lhQXe2CPY1FcJEesmKJ8EI06/\
uzqJF0JKO92Wcfs8g52SW9Cyrt90AT1CvbRRXEzt8y/\
EqcDmrSyUTWthK3QuxzIdKShECgZZsiRetNlR3Asb473LpZ1QtHcDB9n1M7OglgusW9LKkqyTiyaAt\
jnql1RCuAwlOP6S84VWQlQETGmHtt5JxitsdRjvSA6VVdPeScaTbIsZSjcKeW9npdLvAuuVleB9F9c\
fTBv"]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.9551837477215967`*^9, 3.955183772252281*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"ef0993ae-30d1-48c5-95e3-28747d10dbc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]Yb", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["g3coupl", "2"], " ", "Yb"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
         RowBox[{"\[LeftSkeleton]", "47", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"G", " ", "Yb", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"40", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"G", " ", "Yb", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:09:28\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:09:28", "Tooltip"]& ],
    Uncompress[
    "1:eJztWb9PwkAUrhQEfyQ6aOKocXExIeCiIw46mYa4NHEBA+QSsMbSuPq/\
ujuZkPir3rtaYpu7vqM9oC1laHq0vffd97333aMcda12/1jTNLtMD8bQsftwYlfo4ZaMena/\
BMMaPbQ7Y2I9dIbEpR8CX3vX4FbDeu492VV6NmjeW87jkHsdhgYhP/\
R5dm528WBrdEDqomDmTMEqWLAJrOxFFKwhDOYNfQYZZlunh9F1gwFQge07EpuYiEVgmwdvbop5k8Sm\
Y9jgBrIbnby8S2aXPYpXDwtwqDQpovCsY3g+\
g2JMAfAI3QQ8N0777qLevDyTlEhiEtms58xkhuCgycf45yRfTOSSeSeBXC5zkNQUxGPfjiUZYpuJ2g\
xVBouzfAWuEAFLbjeMpwrYnfk/BdBiPfWD2RD2ShDSFYYMcaVzYG/\
RM8DUagw6zqAnzPLIemH4vaWv/\
8133vKSpIqtcSfhGrkrSB8PqNZ6Qh5CwGDTlaKmHHhsElixtx4GPTRV6B55TQQbjhfpK8hc+\
PI2DMPE1oL3fMAUXAZ9k1DXoRVizFztzD7LoiyP6e2FDtFFwdEBHiCVqQ4+\
y4UeS6qLfdDjRFQX6ogVU5QPotHEn746SZcB5V2XDUyXd9AlvYaUd31Qg3oFfQxR3czN+\
Vdid0BNKxtd00pohb63AKcjtQSFkmGGXKlfumwLjpXN8X6LZZ1Q1JsPtKTNfEEsl9i3JTUlWScWtQD\
2d9WeyAI4DOW4/5JLRdYClESMJa/\
tvBOM9ljJa70gOlWvnvJONGqyzDISvFPKez8vZ7wL7lZXgfRfOKMqTA=="]]}], 
  ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.9551837688490133`*^9, 3.955183775445352*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"92b870ac-d012-4344-8216-ac5cd5040f79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]Y\[Tau]", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"\[LeftSkeleton]", "47", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
          RowBox[{"5", " ", 
           RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}]}]], "+", 
         FractionBox[
          RowBox[{"G", " ", "Y\[Tau]", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"40", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"G", " ", "Y\[Tau]", " ", 
           SuperscriptBox["\[Beta]gauge", "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:09:47\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:09:47", "Tooltip"]& ],
    Uncompress[
    "1:eJztWb1PwkAUB0oFPxIdNHHUuLiYGHTREQedTENcmriAoeQSsMbSuPq/ujuZkKhY+\
66W0HrXd22BlqPLpcfdvY/f7713r+\
WwY7aMo1KpZFXdQevblgEPluoOd2TQtYwKTOvu0GoPifnY7pOx4zhkx/\
3FW4OtmvnSfbZq7lNPfzDtpz6pMNZhqhHy456ne/X7y9Ozq3NDxTSOQOMrT2ODq9Gb+\
p6RMswUdxjcNKgVMzNwHGkgH5KFGTgPBJ28IxjHQDTqQSgz6qckspb0DjU7oGwNU/\
YVRGPiHsujDfD21m55sgUxEhCCBSBLhB4UEXC6hjkNdpGDpBRLgRGaJjQKGWmS0HwkQ+\
Kaj8Y16ItLMcMQib1l2JgPb+dXIIf/\
lSmYsnICZVMKqLGCLqUP11hGoVF14rtugd5rji4nfMFFeqAwkNx0n+\
Bss9Fr270uN6giw5M64d22a3/\
yLpoeEOh9sD0LR5lu5A8MlHVlFmCErIOeSwifauDYKOC25xS1PyQqtEecGM5V7mn6DsIXXt6CaRjde\
nDPJ4hgwugnccxGMyLnC0aYjIg1g1VevCfs+gsyBNKDQQYcIOqEDB/\
qgpQsM2QPSDnmZciM0eXjJAfaaArQXr7CQzvb0JednHWMnA8gJ+\
f1SXaS0Hr1BiRpvAya722wEjcGWsOWqKdaCcJUjDAofKSeNmWWGCZH6N2Y3s2J4jrFi9uyo4rW6/\
1S2qa/QJeP7nuWLcuyo4tWBPp35y6vIvBgkrhFEwtK2iAkesmJkeqyo4y2YelTv0BbHO2FfruSHW20\
8NIKkvajlOzNv1gxzqKrXQXkfwHNFJ+V"]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.9551837876010036`*^9, 3.9551837903517647`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"943ab420-d4ca-4d6c-9ec3-719fbf145b61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]YNuR\[Tau]", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:09:59\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:09:59", "Tooltip"]& ],
    Uncompress[
    "1:eJztms1u00AQx9M0aUNBAvEE7a2qVAmlvdBjOcAJRVEvkXpJURKtlBCEG3Hto/\
AevBAnTkiRCsH1jOu2XnYza3sdez8uVhwnu7P/\
387szHoPrub98Wmj0Qha0aU3XQTjNtzB5YLNRsG4Cbed6NIfXrP55+GULcMwZDfRN/Ez+Glv/\
m30NdiNPk26n+aLL1PW/P95fJv0w7bgbju6zD502b+oTb45uO0xfBTsRZ8HHxf9y7M3J+\
9OaRtXa20c1MLGMnQMDdAxo40tykZol70S2PikUdGjwRVanrm/LUl/BeYO/\
yhtEo6QZvUnzerBEJHe0MHssQM1ggqN6BioGnDBpMxpMjEftbDBObNfeM5UN0ItXsi7msgpr+\
PJmNsLM/QHMWzw1ANIjCCkBozl25gxPGUMyZSNO5SNxwm8AMx4L+k6JLvmxrQtmA7Po0/w3/\
PuZLiYjKQOsda1cByxFDv37b09j8nuUmN9qWmswpHUTw+\
SPeqxr509ZCpKErVSf1umRh6PC4fANcX9Rp2NZBmOe/qbVpB//AJueYE76d/\
cQhNCJRPn1pfmeigyKGQUwOWqJZv1OWOz56HmJAIev2GVbD/\
wSNT2XCr2k2WSYan6ScH816OSoXpGoXoN0up2IU94c4TJIAlTIN4jESYYpW0ieJplhNYTkLYnpaldY\
LlUdghOug9W4lL3qTy3sJ0PuYDdmpED2s6J9CPMCaWBq85rjO3o9ipxMU+8xlnGDyD+\
XeaspadxTqR6ZMQ0a7fJMwNmYIvcceoc81zE2aZwYu3ckeHMAMFgpbAJ8oUQlkm5glWxVxWmC0suxU\
eNoht0XmC6MKmwgHRDYGloqOQUk8dyj4U/0lC782YOkCK3uDAL0RShPOAaJk9CV6y2ajBdc7JS+\
1V42d/I0U4HUJHusUqjUlfK4n08tTUet5CaGQJLzqLBdqHJaPKzjGjiBZcLjifVN1i1OS/\
4yogqznlMWCsccphMSPptJ0e+\
ZeWyHOurPNuBk8kZLmHSlwsbKSVsZ0BurcAfzKwCbUdHVoXoPvxKl6N+tv1Np1owCtemd/\
oKFxfFVztjyp+NM2ENd5GmmivVajfXBS533ZAp/g=="]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.9551837990803623`*^9, 3.955183809203947*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"1acfe655-51a3-435f-80d2-844e575e3a6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Higgs mass parameter and quartic coupling", "Section",
 CellChangeTimes->{{3.9164723440046988`*^9, 3.916472378764111*^9}},
 FontWeight->"Bold",ExpressionUUID->"c1a1b2e6-bd48-432c-8c59-0b16c5a166a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]mH2", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"9", " ", 
            SuperscriptBox["g2coupl", "2"]}], 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["gYcoupl", "2"]}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["Yb", "2"]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "+", 
         RowBox[{"\[LeftSkeleton]", "38", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"G", " ", "\[Beta]gauge", " ", "\[Lambda]H"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], 
            "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}]}]], 
         "-", 
         FractionBox[
          RowBox[{
          "12", " ", "G", " ", "mH2", " ", "\[Beta]gauge", " ", 
           "\[Lambda]H"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"G", " ", 
           SuperscriptBox["\[Beta]gauge", "2"], " ", "\[Lambda]H"}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:10:41\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:10:41", "Tooltip"]& ],
    Uncompress[
    "1:eJztV0tPwkAQ5k2jJvoX+AcGvejJ4EFOhhAvTbyAAbIJWGNp/\
OMmHHzUnS0QdpndbZelWNpL0310vplvprPftoZef9wqlUp+jT5608AfV2FUp48nMhv54woMHfroD+\
bEex1MySIMQ3JHZ6I12NrzPkbvfpO+\
TdovXvA2JRVkHYY9Qn7p93qUHyWKawkFNhBHYwVZcocRdl0HEEIYF2uAFctsXjR8Qt9mj0H/+\
fby6v4aC04wUkYcR4xIo5AECCZcwY+aLlDwZSPQXV3G+\
Eno8v6SP48JUDYAgPJ2N8No6FDOAYVNA96DD27Num0JJkKskKIq4vApfQOnOu3JIJiMpDlSZpsFwIL\
2G0t7N52IhKYuyPquQaIh/D8i+GwzFyylFRpqLBJq3GcLznDkFXNSMCXsic++pCVGSN88R+\
LyGQzVtUQ+\
wQSjUPRpyWjMRrvermhNRRZkWQjXWUitkHNBcwPZY7PYFdIBy1SG6cRMsBbdXMF3unoZxGQrcuQbcr\
zlgFZwmqrz1Bw0FfaZZlAjZw/PYBIHtT/\
BjrcqDkwrf794NrJ6w0pWAoxhpAQOdttKqUDmBmA2bmEcosMh2heYCc/cfApMLiPa6yOrATaNJapQ+\
zaT4SD7Vcq/YH+P7Iey5pQ+63L+jj0L2WtIuftttDITQM0Slq8rtIJV28wdcUPZYlKqOQ0O1YLW+\
MIxrd/+2BuuyPwf0S2MRA=="]]}], ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.9551838419902077`*^9, 3.955183845456684*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"85f18534-ad95-453a-9f5d-4adaed63a434"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]H", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox["g2coupl", "4"]}], 
          RowBox[{"128", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g2coupl", "2"], " ", 
           SuperscriptBox["gYcoupl", "2"]}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         RowBox[{"\[LeftSkeleton]", "63", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Lambda]H", "2"]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "mH2"}], ")"}], "3"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:12:08\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:12:08", "Tooltip"]& ],
    Uncompress[
    "1:eJztWk2P0zAQTb+7gATiF7A3LkirwgVOqBzYE6oqLpH20qK2WGrpirTi2p/\
GT9kjJ8SNw9IGj9N2a2eccdykH0kuUb12Zua9ebYno73sT7vDV47jeFX+6Izn3rACoxp/\
fGaTgTcsw7DJH93ejE2/9cbsgg/Ygj+COVjamf4YfPca/Neo9WU6vx2zKjIPww5jK9/\
3h1XKC4TB3hNeyrp5Vz+/GwWJtRKJ1TXDSnpZ8lWsSVhBptx+4LtGOSgBjGdbB5tcMx8x/Ij/\
mnyad2/eXb3+8AajUDFSQgJHjAiUMQCCCffBhABKqgYA7QDdN2Qd8TFCTi/\
5M0MHvoUDkLe7C0OWGPtaCpsDUj+iWw5CnFy3DLRUQd5+\
zH9BKO3WqDcfDbSZicxxEDa85dXX9t62A0nW5TV/\
kBCsoKGBnzz8l6nBR47JE4CvCPtuFd4MSQgbfBkJoiq99lcCGoQoEqaYUtaYK1FzFQSe/\
smEqdNPYEjIyfltwyctFbCxXU7LIbf0X9jsZmQfRtGPVBEF/WLNT4TkQ54mueC8oUh+\
aXPiHE3yuUiRsi3ukIrzqNsCu2/\
OnXOlsHGe2xxFMS9i5BPvnHlcITwu7g9wvGAFzbnzqJwBC6svyP15zPp5i2g2eEXqCQAk9gIhmuiux\
SUbhusWgzAt8Lev6QCXkQHq23sHCzANBrF23EkxGCdAsw4v1TtFpty+\
CFtyVqec3ctsHKcDul87MQSalIBgGJGAZfhE9uOGn55AZhbOShbOdruk8SX5FDyKP4t7T+OX/\
tIw7prRpky6ZqGN3qCA1myBptlBTYkMpcqp7J/\
ePPROQjQ25fVXWhrNPw5NS4EiIwbCRpNhWTkUhJtsgV8wL1jfcFqwfzj2V1v2j866nr/\
sZUFp7fq6LCQv5twJXqb6RLReJEVaf6vVv2UZFPEvOVjWzphanyjUtUdLglVkluhTlPlQoFtUJwWNm\
/XlLY3J0ZfheiFEZ5I1c0Fr7DIsuU2e9Zs+RLFZMzS5613XzlzHIzz9B1BrP1A="]]}], 
  ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.955183928615737*^9, 3.9551839312636147`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"73815397-40e9-4b68-a614-43802cc0b08c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Newton coupling and Cosmological constant", "Section",
 CellChangeTimes->{{3.9164723440046988`*^9, 3.916472378764111*^9}, {
  3.955179839947867*^9, 3.955179861113953*^9}},
 FontWeight->"Bold",ExpressionUUID->"61e1328c-1857-44f1-8e6f-c40c2d04ea88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]G", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"2", " ", "G"}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["G", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "ND"}], "+", "NS", "-", 
             RowBox[{"4", " ", "NV"}]}], ")"}]}], 
          RowBox[{"6", " ", "\[Pi]"}]], "+", 
         RowBox[{"\[LeftSkeleton]", "33", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["G", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[Beta]gauge"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"3", "-", "\[Beta]gauge"}], "2"], "]"}]}], 
          RowBox[{"3", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]gauge"}], ")"}], "2"]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:12:36\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:12:36", "Tooltip"]& ],
    Uncompress[
    "1:eJzlWb1OwzAQbskPfwsjEmLgDRBMMFZIMCAUFcTEEqQkslQIIlS8BgMPw8vwCogBhASlxmd\
DKztHHVEltc3iyvH9fZ/Pd4m7cZ5309VWq1X4bIh6/SKdg1nAhhNykRSET9ts2E99aUUILrChG9+Q/\
DLuERAjIRvGRqL8NrkW+txU6mmdwXC0J36OVYkBpVQsnapOYBoRwgRoGuhCXYZQ/\
cmhTrAvL4npDyjyCTGCg7Pdze3OVhb3s6SCGsXUhqAW6tA8Milb0KgP9ejWbdorJRBVhgerRfxh0X7\
qEMOB15cOjtirB3FbUhZ1hGdi+B3qTkcgqRalpsDVGSUtVwPSazBNKme4Yloq+\
mQRQfoiI1WWSzVDNviOlRVPdsD3VpEpJYBC7RUCd5bUIufDVmoPDMtapNjaSu2zYVkbOEMt0hHASl1\
968+MIx3KGsbnZZ17w5KZL2MkWc3ynWEJ7DnJ8oNhuew7yfKKYbkcuMgy0gkHNX7BTdUJHSBfe521x\
iYoxQ2SbwOb2Af0U8NluYTBDRrfDOtult5DYNQuzfZgu3IPgVCLlNLXGu/4/\
tv1RDXG4cm0bw6jsAcVKqysQX/dFPBfQGCHeaaQh8Dg/36Ngx3Zl5EJ4jCfXwv6H7s="]]}], 
  ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.95518395659159*^9, 3.955183959723935*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"e150842f-a393-4537-a1a1-b8d209b07710"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[CapitalLambda]", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         FractionBox[
          RowBox[{"G", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "ND"}], "+", 
             FractionBox["NS", "2"], "+", "NV"}], ")"}]}], 
          RowBox[{"2", " ", "\[Pi]"}]], "+", 
         RowBox[{"\[LeftSkeleton]", "50", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"2", " ", "G", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "\[Beta]gauge"}], ")"}], " ", 
              "\[CapitalLambda]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"3", "-", "\[Beta]gauge"}], "2"], "]"}]}], 
          RowBox[{"3", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Beta]gauge"}], ")"}], "2"]}]]}],
        Short],
       FrameMargins->Small],
      "\"Fri 2 May 2025 11:12:47\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Fri 2 May 2025 11:12:47", "Tooltip"]& ],
    Uncompress[
    "1:eJzlWrtOwzAUDc2DRxckxIQYED+AYIKxqgQDQqUgJpYiNZWlQhGh4jcY+Bj+\
BTGyIgYQErSEXKe0tXOJkzapE2dJ49f1PcfXx49046JTtzc1TXMM71Frdx0bXhzTe5ySy6ZjlyC54D\
3qjVvSuWq0yZyXIDQb3vZtnWleYpqTH9d1Hcg7qnJFoZZpixP/\
52zUsNa5a97Q3BohnmXXNkU2VzlvQ2yxRX7yDxfpA5Cylzrf29qpbLca3VYzQjMXawak2JbI8yevVh\
Y95zPFSFayOgacI3wdKBaj62d0nEToYN6KZzuUEWN6dNAaFQdr4NZuhbOC1hFPeCoi1sjhUHkaiU11\
oDl8jd5QwMJ0aNxDYcCUE6I08Yk9BmJeBOIZoj6LILjMWKDWMzoyUYQqFtDvjI5eFM2KpQYUqD490C\
jyFVuqqHPWbJzjVYoNEdJOKRYmiV6uF0bAySKC9Z3DxhYH9iuswS9sS6OzHdCZ8r+w+Cg5Rq/\
BriRG+WmiBqMHEmPUUJLRN4kxaqrIKCLyYCWJFWhioi0ViSYPEkO3xJDk1xlzFynOK8v3EuNWLwzLj\
xJj2SgMy8sSY9ksCsvIAthL6Ag21QKoKPnCI+axluKNBkJ+HpijaNlbOvKSogQH/FWCMiTY1rQU7/\
kn3JjllF2fg+zsvHJKIxKk9PvADBUxyo5LHXZTl4B8n2RdZF/\
6OsOlRz32PiXfA6jH6FKKs1f9i2uEUUQmP9xkvvwU+\
D472noEOUkcPt1woof1rCBVXI2eQJbBTwc8Puy0UEv4X6a4XvSgHyiGX2vr/OY="]]}], 
  ";"}]], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.9551839679071827`*^9, 3.9551839716066017`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"6bafc7ed-c2ba-4c18-bd0e-34c70d5cb03b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1792, 978},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
SpellingDictionaries->{"CorrectWords"->{"Yukawa"}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2f46c5c4-c5ca-4170-86b5-6a67027d3c7e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 299, 5, 86, "Title",ExpressionUUID->"8dd9d84f-4bd0-45fc-a570-a88444b762d3"],
Cell[882, 29, 4287, 119, 276, "Text",ExpressionUUID->"5b18c767-a780-4871-bea6-d644cbce02f9"],
Cell[CellGroupData[{
Cell[5194, 152, 352, 7, 71, "Chapter",ExpressionUUID->"3ebfe52e-4217-434f-967b-56c4e0fc4e6f"],
Cell[CellGroupData[{
Cell[5571, 163, 177, 2, 67, "Section",ExpressionUUID->"08f59882-29a4-41a0-ab28-228ca53e9a92"],
Cell[5751, 167, 3578, 88, 63, "Input",ExpressionUUID->"9fd45b2e-b717-40a0-b205-477760e959f4"],
Cell[9332, 257, 3654, 92, 63, "Input",ExpressionUUID->"d88159a3-dae3-491c-9c2d-ed01b0913e11"],
Cell[12989, 351, 3627, 90, 63, "Input",ExpressionUUID->"3c719fa4-be80-4064-b402-de2515bb11b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16653, 446, 178, 2, 67, "Section",ExpressionUUID->"0fbfa704-cec7-4781-bd53-358adc73fee9"],
Cell[16834, 450, 3233, 74, 63, "Input",ExpressionUUID->"2f83e024-6d02-4686-a262-0418997ff8cd"],
Cell[20070, 526, 2952, 71, 63, "Input",ExpressionUUID->"bf67541b-2ba9-418b-a27e-47c301400062"],
Cell[23025, 599, 2917, 67, 63, "Input",ExpressionUUID->"af5b3a30-8329-4c96-a33e-174479a430bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25979, 671, 204, 2, 67, "Section",ExpressionUUID->"3fa82b8e-90ef-4732-8d38-be5097941a2a"],
Cell[26186, 675, 3911, 97, 63, "Input",ExpressionUUID->"d9701c6b-a6aa-4da9-bd93-0f31ee0b889d"],
Cell[30100, 774, 2291, 53, 58, "Input",ExpressionUUID->"7bec95dd-ffef-441a-a089-e36efd434677"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32428, 832, 245, 3, 67, "Section",ExpressionUUID->"756216c1-9df1-46f2-818f-24bf5f59e863"],
Cell[32676, 837, 1914, 44, 58, "Input",ExpressionUUID->"6c97c964-86a5-4282-a6aa-45d5b861b31c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34639, 887, 334, 5, 71, "Chapter",ExpressionUUID->"0b3d8825-dc87-41c8-8cc1-e624b6187104"],
Cell[CellGroupData[{
Cell[34998, 896, 202, 3, 67, "Section",ExpressionUUID->"5f637a72-b13f-44e8-a9b3-bd0658513106"],
Cell[35203, 901, 3578, 88, 63, "Input",ExpressionUUID->"59a09c04-00ac-4491-b4b6-67f2fb9be028"],
Cell[38784, 991, 3734, 92, 63, "Input",ExpressionUUID->"e31a0740-24ed-408e-ad21-7825ac16948b"],
Cell[42521, 1085, 3720, 91, 63, "Input",ExpressionUUID->"d130a2ba-d952-4f26-82e8-dcb57d8a5731"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46278, 1181, 176, 2, 67, "Section",ExpressionUUID->"3683cd28-5535-489b-abfb-c8a531bb088e"],
Cell[46457, 1185, 3110, 72, 69, "Input",ExpressionUUID->"d4644e02-75ff-4fef-9dca-ad91c62e78f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49604, 1262, 178, 2, 67, "Section",ExpressionUUID->"1d1780d9-6ee0-4e7f-8811-c0572a942e00"],
Cell[49785, 1266, 3293, 77, 63, "Input",ExpressionUUID->"ef0993ae-30d1-48c5-95e3-28747d10dbc2"],
Cell[53081, 1345, 3012, 72, 63, "Input",ExpressionUUID->"92b870ac-d012-4344-8216-ac5cd5040f79"],
Cell[56096, 1419, 3023, 70, 63, "Input",ExpressionUUID->"943ab420-d4ca-4d6c-9ec3-719fbf145b61"],
Cell[59122, 1491, 1744, 35, 35, "Input",ExpressionUUID->"1acfe655-51a3-435f-80d2-844e575e3a6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60903, 1531, 204, 2, 67, "Section",ExpressionUUID->"c1a1b2e6-bd48-432c-8c59-0b16c5a166a7"],
Cell[61110, 1535, 3938, 97, 63, "Input",ExpressionUUID->"85f18534-ad95-453a-9f5d-4adaed63a434"],
Cell[65051, 1634, 2385, 55, 58, "Input",ExpressionUUID->"73815397-40e9-4b68-a614-43802cc0b08c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67473, 1694, 253, 3, 67, "Section",ExpressionUUID->"61e1328c-1857-44f1-8e6f-c40c2d04ea88"],
Cell[67729, 1699, 2121, 51, 66, "Input",ExpressionUUID->"e150842f-a393-4537-a1a1-b8d209b07710"],
Cell[69853, 1752, 2375, 56, 66, "Input",ExpressionUUID->"6bafc7ed-c2ba-4c18-bd0e-34c70d5cb03b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


